Open systems dynamics: Simulating master equations in the computer

Master equations are probably the most fundamental equations for anyone working in quantum optics in the presence of dissipation. In this context it is then incredibly useful to have efficient ways of coding and simulating such equations in the computer, and in this notes I try to introduce in a comprehensive way how do I do so, focusing on Matlab, but making it general enough so that it can be directly translated to any other language or software of choice. I inherited most of my methods from Juan Jos\'e Garc\'ia-Ripoll (whose numerical abilities I cannot praise enough), changing them here and there to accommodate them to the way my (fairly limited) numerical brain works, and to connect them as much as possible to how I understand the theory behind them. At present, the notes focus on how to code master equations and find their steady state, but I hope soon I will be able to update them with time evolution methods, including how to deal with time-dependent master equations. During the last 4 years I've tested these methods in various different contexts, including circuit quantum electrodynamics, the laser problem, optical parametric oscillators, and optomechanical systems. Comments and (constructive) criticism are greatly welcome, and will be properly credited and acknowledged.

==> anc/CNB-SimulatingMasterEqs-MatlabCode.m <==
%%CODE FOR THE EXAMPLE IN THE NOTES
%%"Open systems dynamics: simulating master equations in the computer"
%%by Carlos Navarrete-Benlloch 

%The example consists of a three-level cascade system interacting with
%two quatized modes in the presence of spontaneous emission and cavity losses

t_ini = tic; %start counting the time

format shortG %format for the numbers (check different formats with 'help format')

%System parameters.
Deltaa = 0; %detuning of mode a
Deltab = 0; %detuning of mode b
ga = 1; %coupling mode a
gb = 1; %coupling mode b
gamma12 = 1; %spontaneous decay rate from 2 to 1
gamma23 = 1; %spontaneous decay rate from 3 to 2
gammaa = 3; %cavity damping rate of mode a
gammab = 3; %cavity damping rate of mode b
Omegaa = 20; %Rabi frequency driving transition 1-2
Omegab = 5; %Rabi frequency driving transition 2-3

%Hilbert space parameters.
Na = 4; %Fock basis truncation for mode a
Nb = 2; %Fock basis truncation for mode b
dima = Na+1; %dimension of mode a Hilbert space
dimb = Nb+1; %dimension of mode b Hilbert space
dims = 3; %dimension of cascade system Hilbert space
dimtot = 3*dima*dimb; %dimension of the total Hilbert space

%Identity operators.
Ia = speye(dima); %identity on mode a subspace
Ib = speye(dimb); %identity on mode b subspace
Is = speye(3); %identity on cascade system subspace
Itot = speye(dimtot); %identity on the complete Hilbert space

%cavity operators.
a = spdiags(sqrt(0:Na)',1,dima,dima); %annihilation operator in mode a subspace
a = kron(Ib,kron(a,Is)); %previous operator in the complete Hilbert space
b = spdiags(sqrt(0:Nb)',1,dimb,dimb); %annihilation operator in mode b subspace
b = kron(b,kron(Ia,Is)); %previous operator in the complete Hilbert space

%cascade system operators.
v1 = Is(:,1); %ground state of the cascade system
v2 = Is(:,2); %middle state of the cascade system
v3 = Is(:,3); %excited state of the cascade system
s11 = kron(Ib,kron(Ia,v1*v1')); %sigma_{11}
s22 = kron(Ib,kron(Ia,v2*v2')); %sigma_{22}
s33 = kron(Ib,kron(Ia,v3*v3')); %sigma_{33}
s12 = kron(Ib,kron(Ia,v1*v2')); %sigma_{12}
s13 = kron(Ib,kron(Ia,v1*v3')); %sigma_{13}
s23 = kron(Ib,kron(Ia,v2*v3')); %sigma_{23}

%Hamiltonian.
%Build the term containing the detunings:
HDelta = Deltab*s33-Deltaa*s11;
%the coupling terms:
Hcoupling = ga*(a'*s12+a*s12') + gb*(b'*s23+b*s23');
%and the Rabi terms:
HRabi = (conj(Omegaa)*s12+Omegaa*s12') + (conj(Omegab)*s23+Omegab*s23');
%from which we build up the total Hamiltonian:
H = HDelta+Hcoupling+HRabi;

%Dissipative terms.
%Damping term of mode a:
La = gammaa*(2*kron(conj(a),a)-kron(Itot,a'*a)-kron(a.'*conj(a),Itot));
%damping term of mode b:
Lb = gammab*(2*kron(conj(b),b)-kron(Itot,b'*b)-kron(b.'*conj(b),Itot));
%radiative decay of the lower transition of the cascade system:
L12 = gamma12*(2*kron(conj(s12),s12)-kron(Itot,s12'*s12)-kron(s12.'*conj(s12),Itot)); %radiative decay of the upper transition of the cascade system:
L23 = gamma23*(2*kron(conj(s23),s23)-kron(Itot,s23'*s23)-kron(s23.'*conj(s23),Itot));

%Liouvillian.
L = -1i*kron(Itot,H)+1i*kron(H.',Itot)+La+Lb+L12+L23; %total Liouvillian

%Steady state via sparse diagonalization.
[rhoS1,lambda0] = eigs(L,1,'LR'); %find eigenvector with largest real part
eigen0 = lambda0 %check that the eigenvalue is 0
rhoS1 = reshape(rhoS1,dimtot,dimtot); %reshape eigenvector into a matrix
rhoS1 = rhoS1/trace(rhoS1); %normalize
Pop1 = [trace(s11*rhoS1) trace(s22*rhoS1) trace(s33*rhoS1)...
        trace(a'*a*rhoS1) trace(b'*b*rhoS1)]; %evaluate populations

%Steady state via full-Liouvillian diagonalization.
tic %start counting time
[V,D] = eig(full(L)); %find full eigensystem of the Liouvillian
t_FullDiag = toc %time lapsed since the previous tic
lambdav = diag(D); %eigenvalues
%sort eigenvalues in descending order of the real part:
[x,y] = sort(real(lambdav),'descend'); %y stores the permutation to rearrange
V = V(:,y); %sort the eigenvectors
lambdav = lambdav(y); %sort the eigenvalues
eigenv = lambdav(1:5) %show the first 5 eigenvalues
rhoS2 = V(:,1); %the steady state should be the first eigenvector
rhoS2 = reshape(rhoS2,dimtot,dimtot); %reshape it as a matrix
rhoS2 = rhoS2/trace(rhoS2); %normalize it
Pop2 = [trace(s11*rhoS2) trace(s22*rhoS2) trace(s33*rhoS2)...
        trace(a'*a*rhoS2) trace(b'*b*rhoS2)]; %evaluate populations


%Steady state via substitution of the normalization condition on the steady state equation.
Isuper = eye(dimtot*dimtot); %define the identity in superspace
l = 1; %pick the index of the diagonal element whose equation we want to replace
sl = l+(l-1)*dimtot; %corresponding index in superspace
gamma = 1; %constant by which we multiply the normalization condition
L0 = full(L); %we first define L0 as the Liouvillian in non-sparse form
%And then replace the chosen row by the part of the normalization condition:
L0(sl,:)  = gamma*Itot(:);
%Define the vector encoding the other part of the normalization condition:
w0 = gamma*Isuper(:,sl);
rhoS3 = L0\w0; %steady state in terms of the inverse of L0
rhoS3 = reshape(rhoS3,dimtot,dimtot); %reshape it as a matrix
tr3 = trace(rhoS3) %check the trace, which should be 1 by construction
rhoS4 = linsolve(L0,w0); %steady state using the linear solver of Matlab
rhoS4 = reshape(rhoS4,dimtot,dimtot); %reshape it as a matrix
tr4 = trace(rhoS4) %check the trace, which should be 1 by construction
%We finally evaluate the populations with both states
Pop3 = [trace(s11*rhoS3) trace(s22*rhoS3) trace(s33*rhoS3)...
        trace(a'*a*rhoS3) trace(b'*b*rhoS3)]; %populations from rhoS3
Pop4 = [trace(s11*rhoS4) trace(s22*rhoS4) trace(s33*rhoS4)...
        trace(a'*a*rhoS4) trace(b'*b*rhoS4)]; %populations from rhoS4

%%%%Let's now write some reduced density matrices, and check that they lead to
%%%%the same populations. First we write the state as a multidimensional array:
rhoMDA = reshape(rhoS1,dims,dima,dimb,dims,dima,dimb);

%Reduced state of the cavity modes (trace out the cascade system).
rhoab = permute(rhoMDA,[2,3,5,6,1,4]); %move cascade indices to the end
rhoab = reshape(rhoab,dima*dimb*dima*dimb,dims*dims); %reshape as a matrix
rhoab = rhoab*Is(:); %trace out the cascade subspace
%Reshape the superspace vector as a multidimensional array:
rhoab = reshape(rhoab,dima,dimb,dima,dimb);
%and build the reduced density matrix in the a+b subspace:
rhoab = reshape(rhoab,dima*dimb,dima*dimb);

%Reduced state of the cascade system.
rhos = permute(rhoMDA,[1,4,2,3,5,6]); %move cavity indices to the end
rhos = reshape(rhos,dims*dims,dima*dimb*dima*dimb); %reshape as a matrix
Iab = eye(dima*dimb); %define identity matrix in the a+b subspace
rhos = rhos*Iab(:); %trace out the cavity modes
%Reshape superspace vector into the reduced matrix in the cascade subspace:
rhos = reshape(rhos,dims,dims);
        
%Reduced state of mode a from the reduced state of modes a and b.
%Reshape their combined state as a multidimensional array:
rhoa = reshape(rhoab,dima,dimb,dima,dimb);
rhoa = permute(rhoa,[1,3,2,4]); %move indices of the b subspace to the end
rhoa = reshape(rhoa,dima*dima,dimb*dimb); %reshape as a matrix
rhoa = rhoa*Ib(:); %trace out the b mode
%Reshape the superspace vector into the reduced matrix in the a subspace
rhoa = reshape(rhoa,dima,dima);

%Reduced state of mode b from the reduced state of modes a and b.
rhob = reshape(rhoab,dima,dimb,dima,dimb);
rhob = permute(rhob,[2,4,1,3]); %move indices of the a subspace to the end
rhob = reshape(rhob,dimb*dimb,dima*dima); %reshape as a matrix
rhob = rhob*Ia(:); %trace out the a mode
%Reshape the superspace vector into the reduced matrix in the b subspace:
rhob = reshape(rhob,dimb,dimb);

%Populations via reduced states.
%Define operators in their respective subspaces:
ar = diag(sqrt(1:Na),1); %annihilation operator in the a subspace
br = diag(sqrt(1:Nb),1); %annihilation operator in the b subspace
s11r = v1*v1'; %sigma {11}
s22r = v2*v2'; %sigma {22}
s33r = v3*v3'; %sigma {33}
PopReduced = [trace(s11r*rhos) trace(s22r*rhos) trace(s33r*rhos)...
              trace(ar'*ar*rhoa) trace(br'*br*rhob)]; %populations

%Show populations from all the methods.
Pop = real([Pop1; Pop2; Pop3; Pop4; PopReduced]')

%True cavity populations taking into account the driving.
alpha = Omegaa/ga;
beta = Omegab/gb;
Popa = Pop1(4)+conj(alpha)*alpha+2*real(conj(alpha)*trace(a*rhoS1))
Popb = Pop1(5)+conj(beta)*beta+2*real(conj(beta)*trace(b*rhoS1))


%%%%Let's now check the entanglement between some interesting bipartitions, as
%%%%an example of how to use the partial transpose.
%%%%In particular, entanglement is revealed when the partial transpose of the
%%%%density matrix with respect to one of the bipartitions is not positive semidefinite.
%%%%Hence, we just build such partial transpose, evaluate its eigenvalues,
%%%%and compute the logarithmic negativity.

%First we check the entanglement between the cascade system and the cavity modes.
%Given the full state as a multidimensional array,
%we first transpose the cascade subspace:
rhoT = permute(rhoMDA,[4,2,3,1,5,6]);
rhoT = reshape(rhoT,dimtot,dimtot); %reshape it as a matrix
Teigenv = eig(rhoT); %compute its eigenvalues
logNeg = log(1+sum(abs(Teigenv)-Teigenv)); %compute the log negativity

%And then between the cavity modes.
%First reshape the reduced state of the cavity modes
%as a multidimensional array:
rhoabT = reshape(rhoab,dima,dimb,dima,dimb);
rhoabT = permute(rhoabT,[3,2,1,4]); %transpose the a mode subspace
rhoabT = reshape(rhoabT,dima*dimb,dima*dimb); %reshape it as a matrix
abTeigenv = eig(rhoabT); %evaluate its eigenvalues
logNegab = log(1+sum(abs(abTeigenv)-abTeigenv)); %compute the log negativity

%And finally we check the entanglement between the cascade system and the cavity modes individually.

%First for mode a.
%First we need the reduced state of the cascade system and the a mode.
%Starting from the complete state as a multidimensional array,
%we move the  indices of the b mode to the end:
rhoas = permute(rhoMDA,[1,2,4,5,3,6]);
rhoas = reshape(rhoas,dima*dims*dima*dims,dimb*dimb); %reshape as a matrix
rhoas = rhoas*Ib(:); %trace out the b subspace
%and reshape the superspace vector as a multidimensional array:
rhoas = reshape(rhoas,dims,dima,dims,dima);
rhoasT = permute(rhoas,[3,2,1,4]); %transpose cascade subspace
rhoasT = reshape(rhoasT,dima*dims,dima*dims); %reshape it as a matrix
asTeigenv = eig(rhoasT); %find eigenvalues
logNegas = log(1+sum(abs(asTeigenv)-asTeigenv)); %compute the log negativity

%And then for the b mode.
%First we need the reduced state of the cascade system and the b mode.
%Starting from the complete state as a multidimensional array,
%we move the  indices of the a mode to the end:
rhobs = permute(rhoMDA,[1,3,4,6,2,5]);
rhobs = reshape(rhobs,dimb*dims*dimb*dims,dima*dima); %reshape as a matrix
rhobs = rhobs*Ia(:); %trace out the a subspace
%and reshape the superspace vector as a multidimensional array:
rhobs = reshape(rhobs,dims,dimb,dims,dimb);
rhobsT = permute(rhobs,[3,2,1,4]); %transpose cascade subspace
rhobsT = reshape(rhobsT,dimb*dims,dimb*dims); %reshape it as a matrix
bsTeigenv = eig(rhobsT); %find eigenvalues
logNegbs = log(1+sum(abs(bsTeigenv)-bsTeigenv)); %compute the log negativity

LogNegativities = [logNeg; logNegab; logNegas; logNegbs]

t_total = toc(t_ini) %total time
